Gapped Lineon and Fracton Models on Graphs

We introduce a $\mathbb{Z}_N$ stabilizer code that can be defined on any spatial lattice of the form $\Gamma\times C_{L_z}$, where $\Gamma$ is a general graph. We also present the low-energy limit of this stabilizer code as a Euclidean lattice action, which we refer to as the anisotropic $\mathbb{Z}_N$ Laplacian model. It is gapped, robust (i.e., stable under small deformations), and has lineons. Its ground state degeneracy (GSD) is expressed in terms of a "mod $N$-reduction" of the Jacobian group of the graph $\Gamma$. In the special case when space is an $L\times L\times L_z$ cubic lattice, the logarithm of the GSD depends on $L$ in an erratic way and grows no faster than $O(L)$. We also discuss another gapped model, the $\mathbb{Z}_N$ Laplacian model, which can be defined on any graph. It has fractons and a similarly strange GSD.

==> gsd.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     45139,       1041]
NotebookOptionsPosition[     43805,       1010]
NotebookOutlinePosition[     44196,       1026]
CellTagsIndexPosition[     44153,       1023]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Computation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["log", "N"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5a2d0a83-b2a7-461e-80d9-1f93be3a3772"],
 "GSD for N = 2, 3, 5"
}], "Section",
 CellChangeTimes->{{3.8726774289300623`*^9, 3.872677437501532*^9}, {
  3.87267866469954*^9, 
  3.8726786944445133`*^9}},ExpressionUUID->"27b7ab0d-1011-436b-bf49-\
9b4d058623af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NotebookDirectory", "[", "]"}]], "Input",
 CellChangeTimes->{{3.873486506688704*^9, 3.8734865460428867`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"d3aa0b78-8d88-4f04-9b8d-727c7fcc9692"],

Cell[BoxData["\<\"/Users/pranaygorantla/Dropbox/Fracton/laplacian/DraftZN/\"\>\
"], "Output",
 CellChangeTimes->{{3.8734865022365847`*^9, 3.873486547206218*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"dc59333b-9c4d-4a32-a818-f1dc605b012b"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"data2", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<data/N2\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data3", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<data/N3\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data5", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<data/N5\>\""}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.872678698861691*^9, 3.872678775285009*^9}, 
   3.873486381185498*^9, {3.873486416097754*^9, 3.873486490784789*^9}, {
   3.873486555611065*^9, 3.873486580220532*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"68717dc0-50f5-4dc5-a352-26c3ce51b2dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"data21", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"data2", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"2", 
       RowBox[{"data2", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], "}"}], "//", 
    "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data31", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"data3", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"2", 
       RowBox[{"data3", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], "}"}], "//", 
    "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data51", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"data5", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"2", 
       RowBox[{"data5", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], "}"}], "//", 
    "Transpose"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.872704693239053*^9, 3.872704784810459*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"9fa14114-facb-44ab-9537-e4732f20ff38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"line", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"4", "i"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8727063676535587`*^9, 3.872706407117931*^9}, {
  3.872706565999873*^9, 3.87270656631264*^9}, {3.873027520201871*^9, 
  3.873027522293137*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"469ca091-37ed-40b1-b84d-40d8c4a9d237"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"data21", ",", "data31"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Mesh", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Blue"}], "}"}]}], ",", 
   RowBox[{"PlotTheme", "->", "\"\<Scientific\>\""}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"AspectRatio", "->", "1"}], ","}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"FrameTicksStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "18"}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\) = 2\>\"", ",", 
          "Black", ",", "18"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\"]\)= 3\>\"", ",", "Black", ",", "18"}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.25", ",", "0.75"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"L\",FontSlant->\"Italic\"]\)\>\"", ",", "Black", 
        ",", "18"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\"log\", \
StyleBox[\"N\",FontSlant->\"Italic\"]]\) GSD\>\"", ",", "Black", ",", "18"}], 
       "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQvS/TI7/n1hvHKQIqE0D0dO3QqSBa6LDgNBBtdVxv
Log+8eb0ShBtILN8LYhecrJhPYhekLBQYSaQ/rpOQxlEX5J6oAmiVyqxGILo
OX/kn4LoBi3eDyB6xmWhLyD6mbgmmN52tpJxFpDeW6fDDqKv2286MwdIv2X8
DKZZf0YsngekX7w9uBREr3AX3wCi7extNoPo/F1+Cma33zg6zTRVB9E5R2J1
QfRLS309ED1JVsIIRPO/bzEH0bOZMqxBdFjNRzC9Rm6bK4iOkiv3BdEbpOWD
QbSrzpY8EJ16SbUYRP/alQGm9/h+rAbR7ifv14PoQ5EfukB0WZjnOhA9473f
ZhB9K4p5K4hOsry0A0RP2VW7D0QfEbuzSezOG0dJ+UN7QTQAJufSsA==
  "],
 CellLabel->"In[22]:=",ExpressionUUID->"c1beb230-0d19-43fa-a2e1-98778e770c9d"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJztl01OFUEUhUtHDh0wYMCgJcQQQgyIgKDwShFQUVDQJxpjBMV/xf+fWS3B
JfRSakkuwfj6Ozepa94Oisnh61O3ql51d52uM4fHu0cnQwi/T4TwT7u/Pz3+
iaU26Cl0Aj2NzqAj6Hl0FL2IjqHLrt+IjqNX3DjX0LPoOjqJXken0BvoNHoL
PYfedvO+g852msT6HbvoHL74AnoPnccXL6B9dBFfrHXZR5fwxVqnR+glfPFl
9DG6gi9eRZ+gPXyx1v0p1+EI2304wIcjHK6ih/hwhMMa+gwfjrDd1+f4cITt
Ph/hwxEOG+gLfDjCYRN9iQ9H2J6bV/hwhO05eo0PRzjcRN/gwxEOW+hbfDjC
9ly+w4cjbM/pe3w4wmEb/YAPRzjsoMf4cITtuf/IdbiB9R4kOMMtHO6in6iH
GzjBCc5wC9t79Zl6uIH1niU4wy0c9tAv1MMNnOAEZ7iF7b39Sj3cwHqPE5zh
Fg730W/Uww2c4ARnuIVtX/hOPdzA2icSnOEWDg/QH9TDDZzgBGe4hW3f+Uk9
3MDahxKc4RYOD9Ff6LD8kA7LD/GIaz/q/DHnN84fR31+aB9Xfqh+0rWfcv60
Y+WH+p1xPOvaa1z1P+d85Yf2+XnX34Jrv+hY+aH+l5yvfrWPDcsP7TMrrn7V
+T3nKz+Yb3Js86J9cqz80HyUH+avlaz8+O+7gPkpPyw/18v2yg/rf8P5Ys1z
s2yfHFt+0F75Yb7WnedA+WHzV35o/mLVkxe2PlvOV36oXjxRXrf5O1Z+2D63
7fydkpUftj7KD8ZTflh752fnW36o3rHyQ+un/LB65QPro/yw8R0rP2x99kpW
flg9rO+V7Hzlh/xh+aHvGeWH1ZMH+l5Rftj4jpUfNv9+ycoPq++X/WfnW36o
3rHyw8Z3bPmh78L90k+Os2tv+aF9qp4/BlLPH1yv549O6/ljoPX8QX09f3R1
9fxRcj1/lPOv549O6/ljIPX84err+aPT5fgX2lUi3Q==
      "], {{{}, {}, 
        {RGBColor[1, 0, 0], PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], CapForm["Butt"], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, 
        {RGBColor[0, 0, 1], PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], CapForm["Butt"], 
         LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
          113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
          126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
          139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
          152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
          165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
          178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
          191, 192, 193, 194, 195, 196, 197, 198, 199, 200}]}}, {
        {RGBColor[1, 0, 0], PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], CapForm["Butt"], 
         PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, 
        {RGBColor[0, 0, 1], PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], CapForm["Butt"], 
         PointBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112,
           113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
          126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
          139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
          152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
          165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
          178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
          191, 192, 193, 194, 195, 196, 197, 198, 199, 
          200}]}, {}, {}, {}}}], {{}, {}}}, InsetBox[
     TemplateBox[{
       StyleBox[
       "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 2\"", 
        GrayLevel[0], 18, StripOnInput -> False], 
       StyleBox[
       "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\
StyleBox[\\\" \\\",FontSlant->\\\"Italic\\\"]\\)= 3\"", 
        GrayLevel[0], 18, StripOnInput -> False]},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.25, 0.75}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\\"log\\\", \
StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]]\\) GSD\"", 
         GrayLevel[0], 18, StripOnInput -> False], HoldForm], 
       TraditionalForm], None}, {
      FormBox[
       TagBox[
        StyleBox[
        "\"\\!\\(\\*StyleBox[\\\"L\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
         GrayLevel[0], 18, StripOnInput -> False], HoldForm], 
       TraditionalForm], None}},
   FrameStyle->Automatic,
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[
     GrayLevel[0], 18],
   GridLines->{{0}, {0}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->{563.0070495605469, Automatic},
   LabelStyle->{FontFamily -> "Times"},
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 100.}, {0, 400.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      GraphicsComplex[CompressedData["
1:eJztl01OFUEUhUtHDh0wYMCgJcQQQgyIgKDwShFQUVDQJxpjBMV/xf+fWS3B
JfRSakkuwfj6Ozepa94Oisnh61O3ql51d52uM4fHu0cnQwi/T4TwT7u/Pz3+
iaU26Cl0Aj2NzqAj6Hl0FL2IjqHLrt+IjqNX3DjX0LPoOjqJXken0BvoNHoL
PYfedvO+g852msT6HbvoHL74AnoPnccXL6B9dBFfrHXZR5fwxVqnR+glfPFl
9DG6gi9eRZ+gPXyx1v0p1+EI2304wIcjHK6ih/hwhMMa+gwfjrDd1+f4cITt
Ph/hwxEOG+gLfDjCYRN9iQ9H2J6bV/hwhO05eo0PRzjcRN/gwxEOW+hbfDjC
9ly+w4cjbM/pe3w4wmEb/YAPRzjsoMf4cITtuf/IdbiB9R4kOMMtHO6in6iH
GzjBCc5wC9t79Zl6uIH1niU4wy0c9tAv1MMNnOAEZ7iF7b39Sj3cwHqPE5zh
Fg730W/Uww2c4ARnuIVtX/hOPdzA2icSnOEWDg/QH9TDDZzgBGe4hW3f+Uk9
3MDahxKc4RYOD9Ff6LD8kA7LD/GIaz/q/DHnN84fR31+aB9Xfqh+0rWfcv60
Y+WH+p1xPOvaa1z1P+d85Yf2+XnX34Jrv+hY+aH+l5yvfrWPDcsP7TMrrn7V
+T3nKz+Yb3Js86J9cqz80HyUH+avlaz8+O+7gPkpPyw/18v2yg/rf8P5Ys1z
s2yfHFt+0F75Yb7WnedA+WHzV35o/mLVkxe2PlvOV36oXjxRXrf5O1Z+2D63
7fydkpUftj7KD8ZTflh752fnW36o3rHyQ+un/LB65QPro/yw8R0rP2x99kpW
flg9rO+V7Hzlh/xh+aHvGeWH1ZMH+l5Rftj4jpUfNv9+ycoPq++X/WfnW36o
3rHyw8Z3bPmh78L90k+Os2tv+aF9qp4/BlLPH1yv549O6/ljoPX8QX09f3R1
9fxRcj1/lPOv549O6/ljIPX84err+aPT5fgX2lUi3Q==
       "], {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.009166666666666668], 
           CapForm["Butt"], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          
          Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
            19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
           35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51,
            52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 
           68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84,
            85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
           100}]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[0.009166666666666668], 
           CapForm["Butt"], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]], 
          
          Line[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
           113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
           126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
           139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
           152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
           165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
           178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
           191, 192, 193, 194, 195, 196, 197, 198, 199, 200}]}}, {{
          Directive[
           PointSize[0.009166666666666668], 
           CapForm["Butt"], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          
          Point[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34,
            35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
           51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67,
            68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
           84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
           100}]}, {
          Directive[
           PointSize[0.009166666666666668], 
           CapForm["Butt"], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]], 
          
          Point[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
           113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
           126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
           139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
           152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
           165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
           178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
           191, 192, 193, 194, 195, 196, 197, 198, 199, 
           200}]}, {}, {}, {}}}], {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {False, False}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
         HoldForm[
          Style[
          "\!\(\*SubscriptBox[\"log\", StyleBox[\"N\",FontSlant->\"Italic\"]]\
\) GSD", 
           GrayLevel[0], 18]], None}, {
         HoldForm[
          Style["\!\(\*StyleBox[\"L\",FontSlant->\"Italic\"]\)", 
           GrayLevel[0], 18]], None}}, FrameStyle -> Automatic, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> Directive[
        GrayLevel[0], 18], GridLines -> {{0}, {0}}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> {FontFamily -> "Times"}, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 100.}, {0, 400.}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.009166666666666668], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.009166666666666668], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]]}, {
        Style["\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\) = 2", 
         GrayLevel[0], 18], 
        Style[
        "\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\"]\)= 3", 
         GrayLevel[0], 18]}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True}, LabelStyle -> {FontFamily -> "Times"}, 
       LegendLayout -> "Column"]], {0.25, 0.75}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.873027233127932*^9, 3.873027359868964*^9}, {
   3.873027408392681*^9, 3.873027444141309*^9}, {3.873027484712166*^9, 
   3.87302750185884*^9}, {3.873027563877411*^9, 3.873027572490164*^9}, {
   3.873486294305468*^9, 3.87348631864915*^9}, 3.873486587496139*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"c092e2ed-5164-4d74-bbae-5e2659652333"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", "x"}], ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "100"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "10"}], ",", "410"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Gray", ",", "Red"}], "}"}]}], ",", 
     RowBox[{"PlotTheme", "->", "\"\<Scientific\>\""}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"AspectRatio", "->", "1"}], ","}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"FrameTicksStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "18"}], "]"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<4\!\(\*StyleBox[\"L\",FontSlant->\"Italic\"]\)\>\"", ",", 
            "Black", ",", "18"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\)\!\(\*StyleBox[\"\
 \",FontSlant->\"Italic\"]\)= 3\>\"", ",", "Black", ",", "18", ",", 
            "\"\<Times\>\""}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.25", ",", "0.75"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*StyleBox[\"L\",FontSlant->\"Italic\"]\)\>\"", ",", 
          "Black", ",", "18"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\"log\", \
StyleBox[\"N\",FontSlant->\"Italic\"]]\) GSD\>\"", ",", "Black", ",", "18"}], 
         "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", "data31", "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "10"}], ",", "410"}], "}"}]}], ",", 
     RowBox[{"Joined", "->", "True"}], ",", 
     RowBox[{"Mesh", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "->", "Red"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQvS/TI7/n1hvHKQIqE0D0dO3QqSBa6LDgNBBtdVxv
Log+8eb0ShBtILN8LYhecrJhPYhekLBQYSaQ/rpOQxlEX5J6oAmiVyqxGILo
OX/kn4LoBi3eDyB6xmWhLyD6mbgmmN52tpJxFpDeW6fDDqKv2286MwdIv2X8
DKZZf0YsngekX7w9uBREr3AX3wCi7extNoPo/F1+Cma33zg6zTRVB9E5R2J1
QfRLS309ED1JVsIIRPO/bzEH0bOZMqxBdFjNRzC9Rm6bK4iOkiv3BdEbpOWD
QbSrzpY8EJ16SbUYRP/alQGm9/h+rAbR7ifv14PoQ5EfukB0WZjnOhA9473f
ZhB9K4p5K4hOsry0A0RP2VW7D0QDADgAylI=
  "],
 CellLabel->"In[23]:=",ExpressionUUID->"1fd2cbd2-4930-4aed-bd16-b6bfe1d13ad0"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[
        {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[1.], CapForm["Butt"],
          LineBox[CompressedData["
1:eJwtz31MFHQAxvHDGVTr5ksvimOCZOY5m3fFiEi4R5IXhYO784CfGAzB4+54
kXuFn0WG2kiEwpelNQRhippuYBgZOaJjCkk57PKfwA1pS3G1XlC7xE66xvPH
s8/2/e9ZVlRpNM9RKBS64P43uilwvHWpN3HWicQLj6siK6zHtLP2a72y88RK
axcd0Q6qHZbQYJ91XPttoy/tvmWE/qG9Er+n9zfLOJ3RDh8Yc0wG+6zzsLEv
LPNWsM8aiavK2Cfm5s+naiQ1JX9zKmsxjYN5zbRSo4yigE5l/uu51OV0Pbqv
v+O5EreSpuH1hau65r67mmbA8vBgS4dQUz0qB2+/0qV7mRqxLy/0hUB5DDWh
eOjtEo01lubAGxZuKNscRwU0C2oP33HH0zwU3k1YnVm+lr6J9tbLEf4PEmkB
zn8YP+YzghbC/VWCviVjHd2K/uGOqfotSbQIttTX+mziDVqMo6c1PWWl6+k2
HLjbt8tenUzNuHXGU2V1ptASXEo5+PHu3anUgpCs0Z+batOoFYp1X4S07dhA
bdi7yK/zvb+RlsKeVzzg35NOyzCxK2ab9qMMWo5nDn0yWt+uoxU4OX/VjqHm
TLodXmdk8otns2glWqPaIhJMempHX820wnpNT+1Ylh727/O5BurA5yOqhp+u
G6gDjYOP1FH5RurEIded0sIbRupEzbNL50Vv3kRd+FT12LD75ibqQui9kHBv
gYm6cUr92c7W2ybqhqroTGagIpt6MLahtzv712zqge/4Wy9pXTm0Cv+cN6yN
nsqhVZj50tlTtz2XViNdnZJccz+XVmMof42tzCWoxMJi68UWj6ASBdZ25bVq
QSX+dj7dHVMjqMTyvf7pwHuCStR29zfuPyyoRHyY/lxPr6ASdU/Vz5m8KKjE
DwsGTEu+FlTCGhHzYOeAoBJHNIuT0r4TVOLelps/jt4QVAJbw1coxwWVaCgx
Su2EoBLRjksRJ34RVMJQd9pc8bugEkcbJi4c+1NQicn9S570TQka/NPc2Bnr
F1Ti+7bLCtsDQSUWnXxkbH4oqETR2Vc7rgYEleg8Z/fPzAgq8R8dVDIV
          "]]},
        Annotation[#, "Charting`Private`Tag$15198#1"]& ]}, {}}, {{}, 
      GraphicsComplexBox[CompressedData["
1:eJztlTlOA0EQRVtEhAQEBAQGWQghhNh3cGM2g8EYL2NDyJaScIA+WocchyMA
8i9L9cQNGEvW9+v/q7rUGk/PPb13XidCCJ8/318dfb5q+hH/1klpVToFnkZ+
Bv4s/Ar8eekJ1telC6hfRH4J/jJ4BX1XwWvI277WfwP+pnRfuoV+28jvgHfR
fw++9b2SHow0PYoPpbfSI9Qfw6/Bj37eBB7PpXwCh7qfJ9Xhn6Le2Pqf+fmS
OA21fo75jK3/BXxjm/MS+4NDw+dTA76du56DZGzzX2N+Y6tvat3Opwn/BvXG
Vb8+nh8cWlrvSVvw71BvbOfT9vvFNvLwM/xwj3pwMtb5ZWOr7yin84kd7A/O
xnY+Xezf9fkkjs+qhx963o/iyofqzX9RfQ/1fflv0j72B2djm7/A/IXPp8L3
z/DDAPXgNPD5DA72P9PzEIfeT+CMfHiQ2nuqvD98vrw/XL68PzB/eX/4+vL+
8Pv/n/vjGyuH6lw=
       "], {{{}, {}, 
         {RGBColor[1, 0, 0], PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34,
            35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
           51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67,
            68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
           84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
           100}]}}, {
         {RGBColor[1, 0, 0], PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
            18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
           34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50,
            51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
           67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83,
            84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
           100}]}, {}}}], {{}, {}}}}, InsetBox[
     TemplateBox[{
       StyleBox[
       "\"4\\!\\(\\*StyleBox[\\\"L\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
        GrayLevel[0], 18, StripOnInput -> False], 
       StyleBox[
       "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\
StyleBox[\\\" \\\",FontSlant->\\\"Italic\\\"]\\)= 3\"", 
        GrayLevel[0], 18, "Times", StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0.5]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.25, 0.75}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\\"log\\\", \
StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]]\\) GSD\"", 
         GrayLevel[0], 18, StripOnInput -> False], HoldForm], 
       TraditionalForm], None}, {
      FormBox[
       TagBox[
        StyleBox[
        "\"\\!\\(\\*StyleBox[\\\"L\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
         GrayLevel[0], 18, StripOnInput -> False], HoldForm], 
       TraditionalForm], None}},
   FrameStyle->Automatic,
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[
     GrayLevel[0], 18],
   GridLines->{{0}, {0}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{547.8956909179688, Automatic},
   LabelStyle->{FontFamily -> "Times"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 99.99999795918367}, {-10., 410.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            CapForm["Butt"], 
            AbsoluteThickness[1.6], 
            GrayLevel[0.5]], 
           Line[CompressedData["
1:eJwtz31MFHQAxvHDGVTr5ksvimOCZOY5m3fFiEi4R5IXhYO784CfGAzB4+54
kXuFn0WG2kiEwpelNQRhippuYBgZOaJjCkk57PKfwA1pS3G1XlC7xE66xvPH
s8/2/e9ZVlRpNM9RKBS64P43uilwvHWpN3HWicQLj6siK6zHtLP2a72y88RK
axcd0Q6qHZbQYJ91XPttoy/tvmWE/qG9Er+n9zfLOJ3RDh8Yc0wG+6zzsLEv
LPNWsM8aiavK2Cfm5s+naiQ1JX9zKmsxjYN5zbRSo4yigE5l/uu51OV0Pbqv
v+O5EreSpuH1hau65r67mmbA8vBgS4dQUz0qB2+/0qV7mRqxLy/0hUB5DDWh
eOjtEo01lubAGxZuKNscRwU0C2oP33HH0zwU3k1YnVm+lr6J9tbLEf4PEmkB
zn8YP+YzghbC/VWCviVjHd2K/uGOqfotSbQIttTX+mziDVqMo6c1PWWl6+k2
HLjbt8tenUzNuHXGU2V1ptASXEo5+PHu3anUgpCs0Z+batOoFYp1X4S07dhA
bdi7yK/zvb+RlsKeVzzg35NOyzCxK2ab9qMMWo5nDn0yWt+uoxU4OX/VjqHm
TLodXmdk8otns2glWqPaIhJMempHX820wnpNT+1Ylh727/O5BurA5yOqhp+u
G6gDjYOP1FH5RurEIded0sIbRupEzbNL50Vv3kRd+FT12LD75ibqQui9kHBv
gYm6cUr92c7W2ybqhqroTGagIpt6MLahtzv712zqge/4Wy9pXTm0Cv+cN6yN
nsqhVZj50tlTtz2XViNdnZJccz+XVmMof42tzCWoxMJi68UWj6ASBdZ25bVq
QSX+dj7dHVMjqMTyvf7pwHuCStR29zfuPyyoRHyY/lxPr6ASdU/Vz5m8KKjE
DwsGTEu+FlTCGhHzYOeAoBJHNIuT0r4TVOLelps/jt4QVAJbw1coxwWVaCgx
Su2EoBLRjksRJ34RVMJQd9pc8bugEkcbJi4c+1NQicn9S570TQka/NPc2Bnr
F1Ti+7bLCtsDQSUWnXxkbH4oqETR2Vc7rgYEleg8Z/fPzAgq8R8dVDIV
            "]]}, "Charting`Private`Tag$15198#1"]}}, {}}, {{}, 
       GraphicsComplex[CompressedData["
1:eJztlTlOA0EQRVtEhAQEBAQGWQghhNh3cGM2g8EYL2NDyJaScIA+WocchyMA
8i9L9cQNGEvW9+v/q7rUGk/PPb13XidCCJ8/318dfb5q+hH/1klpVToFnkZ+
Bv4s/Ar8eekJ1telC6hfRH4J/jJ4BX1XwWvI277WfwP+pnRfuoV+28jvgHfR
fw++9b2SHow0PYoPpbfSI9Qfw6/Bj37eBB7PpXwCh7qfJ9Xhn6Le2Pqf+fmS
OA21fo75jK3/BXxjm/MS+4NDw+dTA76du56DZGzzX2N+Y6tvat3Opwn/BvXG
Vb8+nh8cWlrvSVvw71BvbOfT9vvFNvLwM/xwj3pwMtb5ZWOr7yin84kd7A/O
xnY+Xezf9fkkjs+qhx963o/iyofqzX9RfQ/1fflv0j72B2djm7/A/IXPp8L3
z/DDAPXgNPD5DA72P9PzEIfeT+CMfHiQ2nuqvD98vrw/XL68PzB/eX/4+vL+
8Pv/n/vjGyuH6lw=
        "], {{{}, {}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0]], 
           
           Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
            18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100}]}}, {{
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0]], 
           
           Point[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
            18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100}]}, {}}}], {{}, {}}}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {{0}, {0}}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
      All, DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {False, False}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0},
       DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Style[
          "\!\(\*SubscriptBox[\"log\", StyleBox[\"N\",FontSlant->\"Italic\"]]\
\) GSD", 
           GrayLevel[0], 18]], None}, {
         HoldForm[
          Style["\!\(\*StyleBox[\"L\",FontSlant->\"Italic\"]\)", 
           GrayLevel[0], 18]], None}}, FrameStyle -> Automatic, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> Directive[
        GrayLevel[0], 18], GridLines -> {{0}, {0}}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> {FontFamily -> "Times"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0., 99.99999795918367}, {-10., 410.}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6], 
         GrayLevel[0.5]], 
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]]}, {
        Style["4\!\(\*StyleBox[\"L\",FontSlant->\"Italic\"]\)", 
         GrayLevel[0], 18], 
        Style[
        "\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\)\!\(\*StyleBox[\" \
\",FontSlant->\"Italic\"]\)= 3", 
         GrayLevel[0], 18, "Times"]}, LegendMarkers -> None, 
       LabelStyle -> {FontFamily -> "Times"}, LegendLayout -> "Column"]], {
     0.25, 0.75}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.873027233127932*^9, 3.873027359868964*^9}, {
   3.873027408392681*^9, 3.873027444141309*^9}, {3.873027484712166*^9, 
   3.87302750185884*^9}, {3.873027563877411*^9, 3.873027572490164*^9}, 
   3.873486590231064*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"bd0c926e-0204-420c-be16-998277109c94"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 687},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"030f7f1f-138a-4b5d-ab89-5e857daf6658"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 415, 12, 69, "Section",ExpressionUUID->"27b7ab0d-1011-436b-bf49-9b4d058623af"],
Cell[CellGroupData[{
Cell[1020, 38, 212, 3, 30, "Input",ExpressionUUID->"d3aa0b78-8d88-4f04-9b8d-727c7fcc9692"],
Cell[1235, 43, 240, 3, 34, "Output",ExpressionUUID->"dc59333b-9c4d-4a32-a818-f1dc605b012b"]
}, Open  ]],
Cell[1490, 49, 847, 22, 73, "Input",ExpressionUUID->"68717dc0-50f5-4dc5-a352-26c3ce51b2dc"],
Cell[2340, 73, 1277, 41, 73, "Input",ExpressionUUID->"9fa14114-facb-44ab-9537-e4732f20ff38"],
Cell[3620, 116, 513, 13, 30, "Input",ExpressionUUID->"469ca091-37ed-40b1-b84d-40d8c4a9d237"],
Cell[CellGroupData[{
Cell[4158, 133, 2158, 54, 116, "Input",ExpressionUUID->"c1beb230-0d19-43fa-a2e1-98778e770c9d"],
Cell[6319, 189, 17670, 370, 373, "Output",ExpressionUUID->"c092e2ed-5164-4d74-bbae-5e2659652333"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24026, 564, 2794, 73, 136, "Input",ExpressionUUID->"1fd2cbd2-4930-4aed-bd16-b6bfe1d13ad0"],
Cell[26823, 639, 16954, 367, 388, "Output",ExpressionUUID->"bd0c926e-0204-420c-be16-998277109c94"]
}, Open  ]]
}, Open  ]]
}
]
*)


